Exascale Grid Optimization (ExaGO) toolkit: An open-source high-performance package for solving large-scale grid optimization problems

This paper introduces the Exascale Grid Optimization (ExaGO) toolkit, a library for solving large-scale alternating current optimal power flow (ACOPF) problems including stochastic effects, security constraints and multi-period constraints. ExaGO can run on parallel distributed memory platforms, including massively parallel hardware accelerators such as graphical processing units (GPUs). We present the details of the ExaGO library including its architecture, formulations, modeling details, and its performance for several optimization applications.

==> t0.m <==
function mpc = t0

%%-----  Power Flow Data  -----%%
%% system MVA base
mpc.baseMVA = 100;

%% bus data
%	bus_i	type	Pd	Qd	Gs	Bs	area	Vm	Va	baseKV	zone	Vmax	Vmin
mpc.bus = [
	1	3	0	0	0	0	1	1.04	0	345	1	1.1	0.9;
	2	2	0	0	0	0	1	1.025	5.70031558	345	1	1.1	0.9;
	3	2	0	0	0	0	1	1.025	2.52643371	345	1	1.1	0.9;
	4	1	0	0	0	0	1	1.03716745	-2.08173095	345	1	1.1	0.9;
	5	1	75	30	0	0	1	1.02485291	-3.10766819	345	1	1.1	0.9;
	6	1	90	30	0	0	1	1.02237457	-4.19301113	345	1	1.1	0.9;
	7	1	0	0	0	0	1	1.03290886	1.48427218	345	1	1.1	0.9;
	8	1	100	35	0	0	1	1.02154388	-1.30666107	345	1	1.1	0.9;
	9	1	0	0	0	0	1	1.03543686	0.152193861	345	1	1.1	0.9;
];

%% generator data
%	bus	Pg	Qg	Qmax	Qmin	Vg	mBase	status	Pmax	Pmin	Pc1	Pc2	Qc1min	Qc1max	Qc2min	Qc2max	ramp_agc	ramp_10	ramp_30	ramp_q	apf
mpc.gen = [
	1	68.035443	6.22670875	300	-300	1.04	100	1	350	10	0	0	0	0	0	0	3	30	90	0	0;
	2	124.522661	-8.59101735	300	-300	1.025	100	1	300	10	0	0	0	0	0	0	3	30	90	0	0;
	3	75	-16.8340904	300	-300	1.025	100	1	75	0	0	0	0	0	0	0	45	450	1350	0	0;
];

%% branch data
%	fbus	tbus	r	x	b	rateA	rateB	rateC	ratio	angle	status	angmin	angmax	Pf	Qf	Pt	Qt
mpc.branch = [
	1	4	0.0001	0.0576	0.0001	380	250	250	1	0	1	0	0	68.0354	6.2267	-68.0311	-3.7518;
	2	7	0.0001	0.0625	0.0001	250	250	250	1	0	1	0	0	124.5227	-8.5910	-124.5078	17.8485;
	3	9	0.0001	0.0586	0.0001	300	300	250	1	0	1	0	0	75.0000	-16.8341	-74.9944	20.1189;
	4	5	0.01	0.085	0.176	250	250	250	1	0	1	0	0	23.8519	2.9542	-23.7846	-21.0919;
	4	6	0.017	0.092	0.158	250	250	250	1	0	1	0	0	44.1793	0.7975	-43.8571	-15.8100;
	5	7	0.032	0.161	0.306	250	250	250	1	0	1	0	0	-51.2154	-8.9081	52.0301	-19.3861;
	6	9	0.039	0.17	0.358	150	150	150	1	0	1	0	0	-46.1429	-14.1900	46.9449	-20.2150;
	7	8	0.0085	0.072	0.149	250	250	250	1	0	1	0	0	72.4777	1.5376	-72.0520	-13.6548;
	8	9	0.0119	0.1008	0.209	150	150	150	1	0	1	0	0	-27.9480	-21.3452	28.0495	0.0961;
];

%% generator cost data
%	2	startup	shutdown	n	c(n-1)	...	c0
%	Using quadratic cost curves only
mpc.gencost = [
	2	1500	0	3	0.11	5	150;
	2	2000	0	3	0.085	1.2	600;
	2	0	0	3	0	0	0;
];

